Color Agnostic Cross-Spectral Disparity Estimation

Since camera modules become more and more affordable, multispectral camera arrays have found their way from special applications to the mass market, e.g., in automotive systems, smartphones, or drones. Due to multiple modalities, the registration of different viewpoints and the required cross-spectral disparity estimation is up to the present extremely challenging. To overcome this problem, we introduce a novel spectral image synthesis in combination with a color agnostic transform. Thus, any recently published stereo matching network can be turned to a cross-spectral disparity estimator. Our novel algorithm requires only RGB stereo data to train a cross-spectral disparity estimator and a generalization from artificial training data to camera-captured images is obtained. The theoretical examination of the novel color agnostic method is completed by an extensive evaluation compared to state of the art including self-recorded multispectral data and a reference implementation. The novel color agnostic disparity estimation improves cross-spectral as well as conventional color stereo matching by reducing the average end-point error by 41% for cross-spectral and by 22% for mono-modal content, respectively.

==> img/evaluation/main_eval_training.m <==
close all;
clear;

absnorm_csv_bmp5 = csvread('test_absnorm_bmp5.csv', 1, 0);
absnorm_csv_bmp5 = absnorm_csv_bmp5(:,2:3)

norm_csv_bmp5 = csvread('test_norm_bmp5.csv', 1, 0);
norm_csv_bmp5 = norm_csv_bmp5(:,2:3)

absnorm_csv_epe = csvread('test_absnorm_epe.csv', 1, 0);
absnorm_csv_epe = absnorm_csv_epe(:,2:3)

norm_csv_epe = csvread('test_norm_epe.csv', 1, 0);
norm_csv_epe = norm_csv_epe(:,2:3)

figure;
yyaxis left;
plot(absnorm_csv_bmp5(:,1), absnorm_csv_bmp5(:,2), 'o-');
plot(norm_csv_bmp5(:,1), norm_csv_bmp5(:,2), 'x-');
hold on;
grid on;
yyaxis right;
plot(absnorm_csv_epe(:,1), absnorm_csv_epe(:,2), 'o-');
plot(norm_csv_epe(:,1), norm_csv_epe(:,2), 'x-');
legend('A-Norm', 'Norm');
xlabel('Epoch');
yyaxis left;
ylabel('BMP-5');
yyaxis right;
ylabel('EPE');

